Towards Hybrid Two-Phase Modelling Using Linear Domain Decomposition

The viscous flow of two immiscible fluids in a porous medium on the Darcy scale is governed by a system of nonlinear parabolic equations. If infinite mobility of one phase can be assumed (e.g. in soil layers in contact with the atmosphere) the system can be substituted by the scalar Richards model. Thus, the domain of the porous medium may be partitioned into disjoint subdomains with either the full two-phase or the simplified Richards model dynamics. Extending the one-model approach from [1, 2] we suggest coupling conditions for this hybrid model approach. Based on an Euler implicit discretisation, a linear iterative (-type) domain decomposition scheme is proposed, and proven to be convergent. The theoretical findings are verified by a comparative numerical study that in particular confirms the efficiency of the hybrid ansatz as compared to full two-phase model computations.

==> Tables/find_and_replace.sh <==
#!/bin/bash
for file in *.tex; do
	echo $file
	sed -i 's/k_{i/k_{\\mathsf{i}/g' $file
done

